Automated Phrase Mining from Massive Text Corpora

As one of the fundamental tasks in text analysis, phrase mining aims at extracting quality phrases from a text corpus. Phrase mining is important in various tasks such as information extraction/retrieval, taxonomy construction, and topic modeling. Most existing methods rely on complex, trained linguistic analyzers, and thus likely have unsatisfactory performance on text corpora of new domains and genres without extra but expensive adaption. Recently, a few data-driven methods have been developed successfully for extraction of phrases from massive domain-specific text. However, none of the state-of-the-art models is fully automated because they require human experts for designing rules or labeling phrases. Since one can easily obtain many quality phrases from public knowledge bases to a scale that is much larger than that produced by human experts, in this paper, we propose a novel framework for automated phrase mining, AutoPhrase, which leverages this large amount of high-quality phrases in an effective way and achieves better performance compared to limited human labeled phrases. In addition, we develop a POS-guided phrasal segmentation model, which incorporates the shallow syntactic information in part-of-speech (POS) tags to further enhance the performance, when a POS tagger is available. Note that, AutoPhrase can support any language as long as a general knowledge base (e.g., Wikipedia) in that language is available, while benefiting from, but not requiring, a POS tagger. Compared to the state-of-the-art methods, the new method has shown significant improvements in effectiveness on five real-world datasets across different domains and languages.

==> figures/noisy_training/myPlot.m <==
function [] = myPlot(m)
	figure();
	plot1p(0.05, m, 'r.');
	hold on;
	plot1p(0.1, m, 'g:');
	plot1p(0.2, m, 'b--');
	plot1p(0.4, m, 'k-');
	
	legend('p=0.05', 'p=0.1', 'p=0.2', 'p=0.4')
	set(gca,'fontsize',18)
	xlabel('T')
	ylabel('Ensemble Error')
	
	hold off;
end

function [] = plot1p(p, m, s)
	err = zeros(m, 1);
	for j = 1:m
		err(j) = training_error(j, p);
	end
	err = smooth(err);
	plot(1:m, err, s, 'LineWidth', 2);
end


function [error] = training_error(m, p)
	m2 = floor(m / 2 + 1) - 1;
	error = 1 - binocdf(m2, m, p);
	if mod(m, 2) == 0
		error = error + binopdf(m2, m, p) * 0.5;
	end
end






==> paper - arXiv/figures/noisy_training/myPlot.m <==
function [] = myPlot(m)
	figure();
	plot1p(0.05, m, 'r.');
	hold on;
	plot1p(0.1, m, 'g:');
	plot1p(0.2, m, 'b--');
	plot1p(0.4, m, 'k-');
	
	legend('p=0.05', 'p=0.1', 'p=0.2', 'p=0.4')
	set(gca,'fontsize',18)
	xlabel('T')
	ylabel('Ensemble Error')
	
	hold off;
end

function [] = plot1p(p, m, s)
	err = zeros(m, 1);
	for j = 1:m
		err(j) = training_error(j, p);
	end
	err = smooth(err);
	plot(1:m, err, s, 'LineWidth', 2);
end


function [error] = training_error(m, p)
	m2 = floor(m / 2 + 1) - 1;
	error = 1 - binocdf(m2, m, p);
	if mod(m, 2) == 0
		error = error + binopdf(m2, m, p) * 0.5;
	end
end





